Hidden symmetries and Large N factorisation for permutation invariant matrix observables

Permutation invariant polynomial functions of matrices have previously been studied as the observables in matrix models invariant under $S_N$, the symmetric group of all permutations of $N$ objects. In this paper, the permutation invariant matrix observables (PIMOs) of degree $k$ are shown to be in one-to-one correspondence with equivalence classes of elements in the diagrammatic partition algebra $P_k(N)$. On a 4-dimensional subspace of the 13-parameter space of $S_N$ invariant Gaussian models, there is an enhanced $O(N)$ symmetry. At a special point in this subspace, is the simplest $O(N)$ invariant action. This is used to define an inner product on the PIMOs which is expressible as a trace of a product of elements in the partition algebra. The diagram algebra $P_k(N)$ is used to prove the large $N$ factorisation property of this inner product, which generalizes a familiar large $N$ factorisation for inner products of matrix traces invariant under continuous symmetries.

==> anc/Parameter.Limit.GOE.and.ON.from.PIGMM.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Variables\n",
    "i,j,k,l,p,q = var('i', 'j', 'k', 'l','p','q')\n",
    "a,b,c,d = var('a','b','c','d')\n",
    "D = var('D')\n",
    "g = list([var('g0_11'), var('g0_22'), var('g0_12'), var('gh_11'), var('gh_22'), var('gh_33'), var('gh_12'), var('gh_13'), var('gh_23'), var('gv2'), var('gv3')])\n",
    "F(i,j) = kronecker_delta(i,j) - 1/D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [],
   "source": [
    "## The 2-point function\n",
    "TwoPointPIGMM(i,j,k,l) = g0_11/D^2 \\\n",
    "                    +g0_22*F(i,j)*F(k,l)/(D-1) \\\n",
    "                    + g0_12/D/sqrt(D-1)*(F(k,l)+F(i,j)) \\\n",
    "                    + gh_11/D*F(j,l)\\\n",
    "                    + gh_22/D*F(i,k) \\\n",
    "                    + D/(D-2)*gh_33*(kronecker_delta(i,j)*kronecker_delta(j,k)*kronecker_delta(k,l)-1/D*(kronecker_delta(i,j)*kronecker_delta(j,k)+kronecker_delta(i,j)*kronecker_delta(j,l)+kronecker_delta(i,k)*kronecker_delta(k,l)+kronecker_delta(j,k)*kronecker_delta(k,l))+1/D^2*(kronecker_delta(i,j)+kronecker_delta(i,k)+kronecker_delta(j,k)+kronecker_delta(i,l)+kronecker_delta(j,l)+kronecker_delta(k,l))-4/D^3+1/D^4-F(i,j)/D-F(k,l)/D) \\\n",
    "                    + gh_12/D*(F(j,k)+F(i,l))  \\\n",
    "                    + gh_13/sqrt(D-2)*((kronecker_delta(i,k)*kronecker_delta(k,l)-1/D*(kronecker_delta(i,k)+kronecker_delta(i,l)+kronecker_delta(k,l)+1)+3/D)+(kronecker_delta(i,j)*kronecker_delta(j,l)-1/D*(kronecker_delta(i,j)+kronecker_delta(i,l)+kronecker_delta(j,l)+1)+3/D)) \\\n",
    "                    + gh_23/sqrt(D-2)*((kronecker_delta(i,k)*kronecker_delta(k,l)-1/D*(kronecker_delta(i,k)+kronecker_delta(i,l)+kronecker_delta(k,l)+1)+3/D)+(kronecker_delta(i,k)*kronecker_delta(k,j)-1/D*(kronecker_delta(i,k)+kronecker_delta(i,j)+kronecker_delta(k,j)+1)+3/D))   \\\n",
    "                    + gv2*(F(i,k)*F(j,l)/2+F(i,l)*F(j,k)/2-D/(D-2)*(kronecker_delta(i,j)*kronecker_delta(j,k)*kronecker_delta(k,l)-1/D*(kronecker_delta(i,j)*kronecker_delta(j,k)+kronecker_delta(i,j)*kronecker_delta(j,l)+kronecker_delta(i,k)*kronecker_delta(k,l)+kronecker_delta(j,k)*kronecker_delta(k,l))+1/D^2*(kronecker_delta(i,j)+kronecker_delta(i,k)+kronecker_delta(j,k)+kronecker_delta(i,l)+kronecker_delta(j,l)+kronecker_delta(k,l))-4/D^3+1/D^4-F(i,j)/D-F(k,l)/D) - F(i,j)*F(k,l)/(D-1)) \\\n",
    "                    + gv3/2*(F(i,k)*F(j,l)-F(i,l)*F(j,k))\n",
    "TwoPointON(i,j,k,l) = kronecker_delta(i,j)*kronecker_delta(k,l)*kronecker_delta(i,l)*(a+b-c+d) \\\n",
    "                        -kronecker_delta(i,j)*kronecker_delta(k,l)*b+kronecker_delta(i,k)*kronecker_delta(j,l)*c \\\n",
    "                        -kronecker_delta(i,l)*kronecker_delta(k,j)*d\n",
    "TwoPointGOE(i,j,k,l) = kronecker_delta(i,k)*kronecker_delta(j,l)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[g0_11 == 1, g0_12 == 0, g0_22 == 1, gh_11 == 1, gh_12 == 0, gh_13 == 0, gh_22 == 1, gh_23 == 0, gh_33 == 1, gv2 == 1, gv3 == 1]]"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eqs = [TwoPointPIGMM(1,1,1,1)==TwoPointGOE(1,1,1,1), \n",
    "        TwoPointPIGMM(1,2,2,2)==TwoPointGOE(1,2,2,2),           \n",
    "       TwoPointPIGMM(2,1,2,2)==TwoPointGOE(2,1,2,2),\n",
    "        TwoPointPIGMM(1,2,1,2)==TwoPointGOE(1,2,1,2),\n",
    "           TwoPointPIGMM(1,1,2,2)==TwoPointGOE(1,1,2,2),\n",
    "       TwoPointPIGMM(1,2,2,1)==TwoPointGOE(1,2,2,1),\n",
    "        TwoPointPIGMM(1,2,3,4)==TwoPointGOE(1,2,3,4),\n",
    "       TwoPointPIGMM(1,2,1,3)==TwoPointGOE(1,2,1,3),\n",
    "       TwoPointPIGMM(1,2,3,2)==TwoPointGOE(1,2,3,2),\n",
    "       TwoPointPIGMM(1,2,2,3)==TwoPointGOE(1,2,2,3),\n",
    "      TwoPointPIGMM(1,2,3,3)==TwoPointGOE(1,2,3,3)]\n",
    "solve(eqs,g)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[g0_11 == -1/2*(5*D - 7)*a - 5/2*(D - 1)*b + 5/2*(D - 1)*c - 5/2*(D - 1)*d, g0_12 == 1/2*sqrt(D - 1)*(a - b - c + d), g0_22 == -1/2*(2*D - 3)*b + 1/2*a + 1/2*c - 1/2*d, gh_11 == 1/4*D*a + 1/4*D*b - 1/4*(D - 4)*c + 1/4*D*d, gh_12 == -1/4*(D - 4)*a - 1/4*(D - 4)*b + 1/4*(D - 4)*c - 1/4*D*d, gh_13 == 1/4*(D*a + D*b - D*c + D*d)*sqrt(D - 2), gh_22 == -1/4*(D - 4)*a - 1/4*(D - 4)*b + 1/4*D*c - 1/4*(D - 4)*d, gh_23 == -1/4*((D - 2)*a + (D - 2)*b - (D - 2)*c + (D - 2)*d)*sqrt(D - 2), gh_33 == 1/2*a + 1/2*b + 1/2*c - 1/2*d, gv2 == 1/2*a + 1/2*b + 1/2*c - 1/2*d, gv3 == -1/2*a - 1/2*b + 3/2*c + 1/2*d]]"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eqs = [TwoPointPIGMM(1,1,1,1)==TwoPointON(1,1,1,1), \n",
    "        TwoPointPIGMM(1,2,2,2)==TwoPointON(1,2,2,2),           \n",
    "       TwoPointPIGMM(2,1,2,2)==TwoPointON(2,1,2,2),\n",
    "        TwoPointPIGMM(1,2,1,2)==TwoPointON(1,2,1,2),\n",
    "           TwoPointPIGMM(1,1,2,2)==TwoPointON(1,1,2,2),\n",
    "       TwoPointPIGMM(1,2,2,1)==TwoPointON(1,2,2,1),\n",
    "        TwoPointPIGMM(1,2,3,4)==TwoPointON(1,2,3,4),\n",
    "       TwoPointPIGMM(1,2,1,3)==TwoPointON(1,2,1,3),\n",
    "       TwoPointPIGMM(1,2,3,2)==TwoPointON(1,2,3,2),\n",
    "       TwoPointPIGMM(1,2,2,3)==TwoPointON(1,2,2,3),\n",
    "      TwoPointPIGMM(1,2,3,3)==TwoPointON(1,2,3,3)]\n",
    "solve(eqs,g)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

